The CMS Data Acquisition System for the Phase-2 Upgrade

During the third long shutdown of the CERN Large Hadron Collider, the CMS Detector will undergo a major upgrade to prepare for Phase-2 of the CMS physics program, starting around 2026. The upgraded CMS detector will be read out at an unprecedented data rate of up to 50 Tb/s with an event rate of 750 kHz, selected by the level-1 hardware trigger, and an average event size of 7.4 MB. Complete events will be analyzed by the High-Level Trigger (HLT) using software algorithms running on standard processing nodes, potentially augmented with hardware accelerators. Selected events will be stored permanently at a rate of up to 7.5 kHz for offline processing and analysis. This paper presents the baseline design of the DAQ and HLT systems for Phase-2, taking into account the projected evolution of high speed network fabrics for event building and distribution, and the anticipated performance of general purpose CPU. In addition, some opportunities offered by reading out and processing parts of the detector data at the full LHC bunch crossing rate (40 MHz) are discussed.

==> figs/plot_timing_vs_pu200.C <==
{
  gROOT->Reset();

  #include "TFile.h"
  #include "TCanvas.h"
  #include "TF1.h"
  #include "TProfile.h"
  // #include "TBox.h"
  #include "TPaveLabel.h"
  #include "TLine.h"

  gStyle->SetPadBottomMargin(0.095);
  gStyle->SetPadTopMargin(0.03);
  // gStyle->SetPadLeftMargin(0.15);
  gStyle->SetPadRightMargin(0.04);
  gStyle->SetOptTitle(0);
  gStyle->SetOptStat(0);
  // gStyle->SetLabelSize(0.04, "xyz");
  // gStyle->SetTitleSize(0.045, "xyz");
  // gStyle->SetTitleOffset(1.3, "y");

  // TFile* inFile = TFile::Open("timing_vs_pu200.root");
  TFile* inFile = TFile::Open("time_vs_pu_7e34.root");
  if (inFile->IsOpen())
    {
      TCanvas* canvas = (TCanvas*)inFile->Get("time_pu_canvas_7e34");
      TProfile* profile = (TProfile*)canvas->FindObject("time_vs_pileup_20e33_to_7e34");
      canvas->Draw();
      canvas->UseCurrentStyle();
      profile->SetMarkerColor(kRed);
      profile->SetMarkerStyle(kPlus);
      profile->SetMarkerSize(1.5);

      TLine* line1a = new TLine(15., 0., 15., 800.);
      TLine* line1b = new TLine(50., 0., 50., 800.);
      line1a->SetLineStyle(kDashed);
      line1b->SetLineStyle(kDashed);
      line1a->SetLineColor(kRed);
      line1b->SetLineColor(kRed);
      line1a->SetLineWidth(1);
      line1b->SetLineWidth(1);
      line1a->Draw();
      line1b->Draw();

      TPaveLabel* text1 = new TPaveLabel(15., 700., 50., 800, "Current", "");
      text1->SetFillStyle(0);
      text1->SetBorderSize(0);
      text1->Draw();

      TLine* line2a = new TLine(140., 0., 140., 800.);
      TLine* line2b = new TLine(200., 0., 200., 800.);
      line2a->SetLineStyle(kDashed);
      line2b->SetLineStyle(kDashed);
      line2a->SetLineColor(kRed);
      line2b->SetLineColor(kRed);
      line2a->SetLineWidth(1);
      line2b->SetLineWidth(1);
      line2a->Draw();
      line2b->Draw();

      TPaveLabel* text2 = new TPaveLabel(152.5, 700., 187.5, 800, "Phase-2", "");
      text2->SetFillStyle(0);
      text2->SetBorderSize(0);
      text2->Draw();

      canvas->SaveAs("a.pdf");
      inFile->Close();
    }
  delete inFile;
}

